Modeling the excess velocity of low-viscous Taylor droplets in square microchannels

Microscopic multiphase flows have gained broad interest due to their capability to transfer processes into new operational windows and achieving significant process intensification. However, the hydrodynamic behavior of Taylor droplets is not yet entirely understood. In this work, we introduce a model to determine the excess velocity of Taylor droplets in square microchannels. This velocity difference between the droplet and the total superficial velocity of the flow has a direct influence on the droplet residence time and is linked to the pressure drop. Since the droplet does not occupy the entire channel cross section, it enables the continuous phase to bypass the droplet through the corners. A consideration of the continuity equation generally relates the excess velocity to the mean flow velocity. We base the quantification of the bypass flow on a correlation for the droplet cap deformation from its static shape. The cap deformation reveals the forces of the flowing liquids exerted onto the interface and allows estimating the local driving pressure gradient for the bypass flow. The characterizing parameters are identified as the bypass length, the wall film thickness, the viscosity ratio between both phases and the Ca-number. The proposed model is adapted with a stochastic, metaheuristic optimization approach based on high-speed camera measurements. In addition, our model is successfully verified with published empirical data.

==> figresize.m <==
%Desired hight and width in cm
fig=gcf;
%   set(gcf,'Renderer','painters') 
 
%widthcm = 8.8*1.2*1.5*1.6 ;   plots with side legend
widthcm = 8.8*1.2*1.5 ;   %8.4;    39mm 84mm 129mm 174mm
heightcm = 7.5*1.2*1.5%*0.66;     %4.2
%The desired dpi-resolution must be stated in the last line!!!


%Sets the units of your root object (screen) to pixels

set(0,'units','pixels');

%Obtains this pixel information

Pix_SS = get(0,'screensize');

%Sets the units of your root object (screen) to inches

set(0,'units','inches');

%Obtains this inch information

Inch_SS = get(0,'screensize');

%Calculates the resolution (pixels per inch)

Res = Pix_SS./Inch_SS;

dpi = Res(1,3);




widthinch = widthcm * 0.393701;
heightinch = heightcm * 0.393701;


deswidth = widthinch*dpi;
desheight = heightinch*dpi;

%Save the figure @ desired dpi
fig.Position=[0, 0, deswidth, desheight]; 
%%
export_fig psi.eps -CMYK -r500 -eps -q110
